Minimum Viable Device Drivers for ARM TrustZone

While TrustZone can isolate IO hardware, it lacks drivers for modern IO devices. Rather than porting drivers, we propose a novel approach to deriving minimum viable drivers: developers exercise a full driver and record the driver/device interactions; the processed recordings, dubbed driverlets, are replayed in the TEE at run time to access IO devices. Driverlets address two key challenges: correctness and expressiveness, for which they build on a key construct called interaction template. The interaction template ensures faithful reproduction of recorded IO jobs (albeit on new IO data); it accepts dynamic input values; it tolerates nondeterministic device behaviors. We demonstrate driverlets on a series of sophisticated devices, making them accessible to TrustZone for the first time to our knowledge. Our experiments show that driverlets are secure, easy to build, and incur acceptable overhead (1.4x -2.7x compared to native drivers). Driverlets fill a critical gap in the TrustZone TEE, realizing its long-promised vision of secure IO.

==> figs/docx.sh <==
#!/bin/bash
# convert docx to pdf using libreoffice

fbname=$(basename "$1" .docx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf



==> figs/plot/micro/mmc/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.20
offset = 0.5
xtick_size = 5
ytick_size = 4
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(1.5, 1))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

# the first four numbers in each line is for ext4, last 4 numbers are for f2fs
def plot_bar(ax, title, dat, plot_id):
    x_tick_labels = ['1', '8', '32', '128', '256']
    x_ticks = np.arange(len(x_tick_labels))
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.xaxis.set_tick_params(labelsize=xtick_size, pad = 3, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    if len(dat) == 2:
        ax.bar(x_ticks - bar_width/2, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
        ax.bar(x_ticks + bar_width/2, dat[1], bar_width, label='native', color=dark_gray, linewidth=0.5)
    elif len(dat) == 3:
        ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
        ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
        ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native-async', color=gray, linewidth=0.5)
    ax.set_ylabel("Latency (us)", fontsize=xtick_size, labelpad=1)
    ax.legend(fontsize=4, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    #dev_name = sys.argv[1]
    dev_name = 'mmc'
    rw = sys.argv[1]
    print("Plotting " + dev_name + ' ' + rw)
    dat = read_data(rw +'.dat')
    ax = fig.add_subplot(1, 1, 1)
    plot_bar(ax, dev_name+ "_" + rw + "_micro", dat, 1)



















==> figs/plot/micro/mmc/run.sh <==
#!/usr/bin/zsh

python3 plot.py write
pdfcrop ./fig_mmc_write_micro.pdf
mv ./fig_mmc_write_micro-crop.pdf ./fig_mmc_write_micro.pdf

python3 plot.py read
pdfcrop ./fig_mmc_read_micro.pdf
mv ./fig_mmc_read_micro-crop.pdf ./fig_mmc_read_micro.pdf


==> figs/plot/micro/usb/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.20
offset = 0.5
xtick_size = 5
ytick_size = 4
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(1.5, 1))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

# the first four numbers in each line is for ext4, last 4 numbers are for f2fs
def plot_bar(ax, title, dat, plot_id):
    x_tick_labels = ['1', '8', '32', '128', '256']
    x_ticks = np.arange(len(x_tick_labels))
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.xaxis.set_tick_params(labelsize=xtick_size, pad = 3, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    if len(dat) == 2:
        ax.bar(x_ticks - bar_width/2, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
        ax.bar(x_ticks + bar_width/2, dat[1], bar_width, label='native', color=dark_gray, linewidth=0.5)
    elif len(dat) == 3:
        ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
        ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
        ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native-async', color=gray, linewidth=0.5)
    ax.set_ylabel("Latency (us)", fontsize=xtick_size, labelpad=1)
    ax.legend(fontsize=4, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    #dev_name = sys.argv[1]
    dev_name = 'usb'
    rw = sys.argv[1]
    print("Plotting " + dev_name)
    dat = read_data(dev_name + '_' + rw +'.dat')
    ax = fig.add_subplot(1, 1, 1)
    plot_bar(ax, dev_name+ "_" + rw + "_micro", dat, 1)



















==> figs/plot/micro/usb/run.sh <==
#!/usr/bin/zsh

python3 plot.py write
pdfcrop ./fig_usb_write_micro.pdf
mv ./fig_usb_write_micro-crop.pdf ./fig_usb_write_micro.pdf

python3 plot.py read
pdfcrop ./fig_usb_read_micro.pdf
mv ./fig_usb_read_micro-crop.pdf ./fig_usb_read_micro.pdf


==> figs/plot/sqlite/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# data rows must follow the order listed here
benchmarks = ('Database', 'ModelLoad', 'CredLoader', 'Fulltext', 'Historian', 'VideoEv')
mmc_dat = 'mmc.dat'
usb_dat = 'usb.dat'

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.30
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(1.7, 1.5))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

def plot_bar(ax, title, dat, plot_id):
    ios = [72, 69, 112, 54, 97, 93]
    x_tick_labels = ['select3', 'delete', 'idxby', 'io', 'selectG', 'insert3']
    x_ticks = np.arange(len(x_tick_labels))*1.5
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    # ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.set_xlim(x_ticks[0] - 1.5, x_ticks[-1] + 1.5)
    ax.xaxis.set_tick_params(labelsize=xtick_size-1, pad = 0, rotation=45)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    #  latency in ms
    iops_ours = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[0])]
    iops_sync = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[1])]
    iops_native = [int(io)*1000/int(lat) for io, lat in zip(ios, dat[2])]
    ax.bar(x_ticks - bar_width, iops_sync, bar_width, label='native-sync', color=black, linewidth=0.5)
    ax.bar(x_ticks, iops_ours, bar_width, label='ours', color=white, linewidth=0.5)
    ax.bar(x_ticks + bar_width, iops_native, bar_width, label='native', color=gray, linewidth=0.5)


    # ax.bar(x_ticks - bar_width, dat[0], bar_width, label='ours', color=white, linewidth=0.5)
    # ax.bar(x_ticks, dat[1], bar_width, label='native-sync', color=black, linewidth=0.5)
    # ax.bar(x_ticks + bar_width, dat[2], bar_width, label='native', color=gray, linewidth=0.5)
    ax.set_ylabel("IOPS", fontsize=xtick_size)
    ax.legend(fontsize=3, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.2, 4, dtype=int))
    plt.plot()
    plt.tight_layout()
    #plt.show()
    fig.savefig("fig_" + title + ".pdf")

if __name__ == "__main__":
    dev_name = sys.argv[1]
    print("Plotting " + dev_name)
    dat = read_data(dev_name + '.dat')
    ax = fig.add_subplot(1, 1, 1)
    plot_bar(ax, dev_name+"_sqlite", dat, 1)



















==> figs/plot/sqlite/run.sh <==
#!/usr/bin/zsh

python3 plot.py mmc
pdfcrop ./fig_mmc_sqlite.pdf
mv ./fig_mmc_sqlite-crop.pdf ./fig_mmc_sqlite.pdf

python3 plot.py usb
pdfcrop ./fig_usb_sqlite.pdf
mv ./fig_usb_sqlite-crop.pdf ./fig_usb_sqlite.pdf


==> figs/plot/vchiq/plot.py <==
#!/usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
from collections import namedtuple
import matplotlib.ticker as tick
import matplotlib as mpl
from mpl_toolkits.mplot3d import Axes3D
import sys

mpl.style.use('classic')

# colors
gray = "#636363"
silver = "#bdbdbd"
white = "#f0f0f0"
gold = "#f99e1a"
dark_gray = "#43484c"
black = "#000000"
blue = "#218ffe"

# parameters ----
bar_width = 0.10
offset = 0.5
xtick_size = 7
ytick_size = 6
# ytick_size = 8
label_size = 9
title_size = 8
fig_width = 7
redline = 4.2
opacity = 1.0
line_color=gold
# 7 is the width of the paper, 3.5 for half
#fig = plt.figure(figsize=(7, 1.5))
fig = plt.figure(figsize=(3.5, 2))


# parameters ----
def read_data(data):
    f = open(data)
    ret = []
    for line in f:
        if '#' in line:
            continue
        tmp = [float(i) for i in line.strip().split()]
        ret.append(tmp)
    return ret

# the first four numbers in each line is for ext4, last 4 numbers are for f2fs
def plot_bar(ax, title, dat, plot_id):
    x_tick_labels = ['ours-720p', 'native-720p', 'ours-1080p', 'native-1080p', 'ours-1440p', 'native-1440p']
    x_ticks = np.arange(len(x_tick_labels))
    # fig.legend(line_labels, loc='lower center', borderaxespad=0.1, ncol=2, fontsize=xtick_size)
    fig = plt.gcf()
    fig.align_xlabels()
    ax.set_xticks(x_ticks)
    ax.set_xticklabels(x_tick_labels)
    ax.set_xlim(x_ticks[0] - 0.75, x_ticks[-1] + 0.75)
    ax.xaxis.set_tick_params(labelsize=ytick_size, pad = 3, rotation=90)
    ax.yaxis.set_tick_params(labelsize=ytick_size, pad = 1)
    plt.rc('axes', axisbelow=True)
    ax.bar(x_ticks, dat, 0.3, linewidth=0.5, color=[white, dark_gray, white, dark_gray, white, dark_gray])
    ax.set_ylabel("Latency (s)", fontsize=xtick_size)
    #ax.legend(fontsize=4, loc='best')
    ymin, ymax = ax.get_ylim()
    ax.set_ylim(0, ymax + ymax/4)
    ax.set_yticks(np.linspace(0, ymax*1.1, 4, dtype=int))
    ax.set_title(title, fontsize=ytick_size, pad=2)
    plt.plot()
    plt.tight_layout()
    #plt.show()

if __name__ == "__main__":
    dev_name = sys.argv[1]
    print("Plotting " + dev_name)
    dat = read_data(dev_name + '.dat')
    ax = fig.add_subplot(1, 3, 1)
    plot_bar(ax, "Camera-OneShot", dat[0], 1)
    ax = fig.add_subplot(1, 3, 2)
    plot_bar(ax, "Camera-ShortBurst", dat[1], 2)
    ax = fig.add_subplot(1, 3, 3)
    plot_bar(ax, "Camera-LongBurst", dat[2], 3)
    fig.savefig("fig_vchiq_lat.pdf")



















==> figs/plot/vchiq/run.sh <==
#!/usr/bin/zsh

python3 plot.py vchiq
pdfcrop ./fig_vchiq_lat.pdf
mv ./fig_vchiq_lat-crop.pdf ./fig_vchiq_lat.pdf




==> figs/ppt.sh <==
#!/bin/bash
# convert pptx to pdf using libreoffice

fbname=$(basename "$1" .pptx)
libreoffice --headless --invisible --convert-to pdf $1
pdftk ${fbname}.pdf cat 1 output ${fbname}.pdf.page1
pdfcrop ${fbname}.pdf.page1 ${fbname}.pdf


